Generating Families of Practical Fast Matrix Multiplication Algorithms

Matrix multiplication (GEMM) is a core operation to numerous scientific applications. Traditional implementations of Strassen-like fast matrix multiplication (FMM) algorithms often do not perform well except for very large matrix sizes, due to the increased cost of memory movement, which is particularly noticeable for non-square matrices. Such implementations also require considerable workspace and modifications to the standard BLAS interface. We propose a code generator framework to automatically implement a large family of FMM algorithms suitable for multiplications of arbitrary matrix sizes and shapes. By representing FMM with a triple of matrices [U,V,W] that capture the linear combinations of submatrices that are formed, we can use the Kronecker product to define a multi-level representation of Strassen-like algorithms. Incorporating the matrix additions that must be performed for Strassen-like algorithms into the inherent packing and micro-kernel operations inside GEMM avoids extra workspace and reduces the cost of memory movement. Adopting the same loop structures as high-performance GEMM implementations allows parallelization of all FMM algorithms with simple but efficient data parallelism without the overhead of task parallelism. We present a simple performance model for general FMM algorithms and compare actual performance of 20+ FMM algorithms to modeled predictions. Our implementations demonstrate a performance benefit over conventional GEMM on single core and multi-core systems. This study shows that Strassen-like fast matrix multiplication can be incorporated into libraries for practical use.

==> figures/10core/sed_line.sh <==
#file=rankk_2level_abc_1core.txt
for file in *.tex
do
    #echo "];" >> "$file"
    #sed -i.bak "s/
/\r/g" "$file"
    #sed -i.bak "s/
/\r/g" "$file"
    #sed -i.bak "1s/^/dim 222	232	234	243	252	322	323	324	332	333	342	343	353	363	422	423	424	432	433	442	522	633\r/g" "$file"
    #sed -i.bak2 's/r/\'$'\n/g' "$file"
    sed -i.bak "s/1 core/10 core/g" "$file"
    sed -i.bak2 "s/1core/10core/g" "$file"
done


==> figures/gen_plot/gen_austin_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, fmm_level, core_num, fmm_list ):

    if matrix_shape == 'square':
        title_label = 'm = k = n'
        x_label = 'm = k = n'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = 'm = n = 14400'
        x_label = 'k'
        xmax = 12000
    else: # fixk
        title_label = 'k = 1024'
        x_label = 'm = n'
        xmax = 12000

    if core_num == '1core':
        core_num_name = '1 core'
        ymin = 20
        ymax = 34
        ytick_list = '5, 10, 15, 20, 25, 28.36, 30, 34'
    else: # 10core
        core_num_name = '10 core'
        ymin = 50
        ymax = 255
        ytick_list = '50, 100, 150, 200, 248'

    if fmm_level == '1level': 
        fmm_level_name = '1 level'
    else: # 2level
        fmm_level_name = '2 level'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=.7]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s, %s},' % ( title_label, fmm_level_name, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $)},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%d,' % ymin )
    write_line( myfile, 1, 'ymax=%d,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    write_line( myfile, 1, 'mark size=0.8pt,' )
    write_line( myfile, 1, 'cycle list name=jianyucolor,' )
    write_line( myfile, 1, 'restrict y to domain=1:inf,' )
    write_line( myfile, 1, 'unbounded coords=discard,' )
    myfile.write( \
'''\
    legend style={
        at={(0.99,0.01)},
        anchor=south east,
        legend columns=4,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.8, transform shape},
    },
''' )
    if matrix_shape == 'rankk' and fmm_level == '1level':
        myfile.write( \
'''\
    legend entries = {
        $ \\langle 2, 2, 2 \\rangle $\\\\
        $ \\langle 2, 3, 2 \\rangle $\\\\ 
        $ \\langle 2, 3, 4 \\rangle $\\\\ 
        $ \\langle 2, 4, 3 \\rangle $\\\\ 
        $ \\langle 2, 5, 2 \\rangle $\\\\ 
        $ \\langle 3, 2, 2 \\rangle $\\\\ 
        $ \\langle 3, 2, 3 \\rangle $\\\\ 
        $ \\langle 3, 2, 4 \\rangle $\\\\ 
        $ \\langle 3, 3, 2 \\rangle $\\\\ 
        $ \\langle 3, 3, 3 \\rangle $\\\\ 
        $ \\langle 3, 3, 6 \\rangle $\\\\ 
        $ \\langle 3, 4, 2 \\rangle $\\\\ 
        $ \\langle 3, 4, 3 \\rangle $\\\\ 
        $ \\langle 3, 5, 3 \\rangle $\\\\ 
        $ \\langle 3, 6, 3 \\rangle $\\\\ 
        $ \\langle 4, 2, 2 \\rangle $\\\\ 
        $ \\langle 4, 2, 3 \\rangle $\\\\ 
        $ \\langle 4, 2, 4 \\rangle $\\\\ 
        $ \\langle 4, 3, 2 \\rangle $\\\\ 
        $ \\langle 4, 3, 3 \\rangle $\\\\ 
        $ \\langle 4, 4, 2 \\rangle $\\\\ 
        $ \\langle 5, 2, 2 \\rangle $\\\\ 
        $ \\langle 6, 3, 3 \\rangle $\\\\
        $ BLIS $\\\\
        $ MKL  $\\\\
    },
''' )
    write_line( myfile, 1, ']' )



    for fmm in fmm_list:
        write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {{plotdata/austin_{1}_{2}_{3}.csv}};'.format( fmm, matrix_shape, fmm_level, core_num ) )
    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )


prefix       = 'austin'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
fmm_level_list    = [ '1level', '2level' ]
core_num_list     = [  '1core', '10core' ]
fmm_list = [ '222','232','234','243','252','322','323','324','332','333','336','342','343','353','363','422','423','424','432','433','442','522','633', 'blis','mkl' ]


for matrix_shape in matrix_shape_list:
    for fmm_level in fmm_level_list:
       for core_num in core_num_list:
           filename = prefix + '_' + matrix_shape + '_' + fmm_level  + '_' + core_num + '.tex'
           myfile = open ( filename, 'w' )
           write_plot_script( myfile, prefix, matrix_shape, fmm_level, core_num, fmm_list )




==> figures/gen_plot/gen_maxline_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, core_num, fmm_list ):

    if matrix_shape == 'square':
        title_label = 'm = k = n'
        x_label = 'm = k = n'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = 'm = n = 14400'
        x_label = 'k'
        xmax = 12000
    else: # fixk
        title_label = 'k = 1024'
        x_label = 'm = n'
        xmax = 12000

    if core_num == '1core':
        core_num_name = '1 core'
        ymin = 20
        ymax = 34
        ytick_list = '5, 10, 15, 20, 25, 28.36, 30, 34'
    else: # 10core
        core_num_name = '10 core'
        ymin = 150
        ymax = 255
        ytick_list = '50, 100, 150, 200, 248'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=1.0]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s},' % ( title_label, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $)},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%d,' % ymin )
    write_line( myfile, 1, 'ymax=%d,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    write_line( myfile, 1, 'mark size=0.8pt,' )
    write_line( myfile, 1, 'cycle list name=jianyu3color,' )
    write_line( myfile, 1, 'restrict y to domain=1:inf,' )
    myfile.write( \
'''\
    legend style={
        at={(0.99,0.01)},
        anchor=south east,
        legend columns=1,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.8, transform shape},
        cells={anchor=west},
    },
''' )
    myfile.write( \
'''\
    legend entries = {
        $ BLIS $\\\\
        $ MKL     $\\\\
        $ Max~FMM $\\\\
    },
''' )
    write_line( myfile, 1, ']' )

    for fmm in fmm_list:
        if not ( fmm == 'predicted_maxline' and core_num == '10core' ):
            write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {{plotdata/maxline2_{1}_{2}.csv}};'.format( fmm, matrix_shape, core_num ) )

    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )


prefix       = 'maxline'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
#core_num_list     = [  '1core', '10core' ]
core_num_list     = [  '1core' ]
#fmm_list = [ 'blis', 'mkl', 'maxline', 'austin_maxline', 'predicted_maxline', 'predicted_maxline1', 'predicted_maxline2'  ]
fmm_list = [ 'blis', 'mkl', 'maxline', 'predicted_maxline',  ]


for matrix_shape in matrix_shape_list:
    for core_num in core_num_list:
        filename = prefix + '_' + matrix_shape + '_' + core_num + '.tex'
        myfile = open ( filename, 'w' )
        write_plot_script( myfile, prefix, matrix_shape, core_num, fmm_list )




==> figures/gen_plot/gen_model_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, fmm_level, alg_set, core_num, fmm_list ):

    if matrix_shape == 'square':
        title_label = 'm = k = n'
        x_label = 'm = k = n'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = 'm = n = 14400'
        x_label = 'k'
        xmax = 12000
    else: # fixk
        title_label = 'k = 1024'
        x_label = 'm = n'
        xmax = 12000

    if alg_set == 'abc': 
        alg_name = 'ABC'
    elif alg_set == 'ab':
        alg_name = 'AB'
    else: # naive
        alg_name = 'Naive'

    if core_num == '1core':
        core_num_name = '1 core'
        ymin = 20
        ymax = 34
        ytick_list = '5, 10, 15, 20, 25, 28.36, 30, 34'
    else: # 10core
        core_num_name = '10 core'
        ymin = 50
        ymax = 255
        ytick_list = '50, 100, 150, 200, 248'

    if fmm_level == '1level': 
        fmm_level_name = '1 level'
    else: # 2level
        fmm_level_name = '2 level'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=0.9]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s, %s, %s, \emph{modeled}},' % ( title_label, fmm_level_name, alg_name, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $)},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%d,' % ymin )
    write_line( myfile, 1, 'ymax=%d,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    write_line( myfile, 1, 'mark size=0.8pt,' )
    write_line( myfile, 1, 'cycle list name=jianyu0color,' )

    #if matrix_shape == 'rankk' and fmm_level == '1level' and ( alg_set == 'ab' or alg_set == 'naive' ):
    if matrix_shape == 'rankk' and fmm_level == '1level' and alg_set == 'ab' \
       or  matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' \
       or  matrix_shape == 'fixk' and fmm_level == '2level' and alg_set == 'ab' :

        if matrix_shape == 'rankk':
            myfile.write( \
'''\
    legend style={
        at={(0.99,0.01)},
        anchor=south east,
        legend columns=4,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.8, transform shape},
        %cells={anchor=west},
    },
''' )
        else:
            myfile.write( \
'''\
    legend style={
        at={(0.99,0.99)},
        anchor=north east,
        legend columns=4,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.8, transform shape},
        %cells={anchor=west},
    },
''' )

        if core_num == '1core':
            myfile.write( \
'''\
    legend entries = {
        $ \\langle 2, 2, 2 \\rangle $\\\\
        $ \\langle 2, 3, 2 \\rangle $\\\\ 
        $ \\langle 2, 3, 4 \\rangle $\\\\ 
        $ \\langle 2, 4, 3 \\rangle $\\\\ 
        $ \\langle 2, 5, 2 \\rangle $\\\\ 
        $ \\langle 3, 2, 2 \\rangle $\\\\ 
        $ \\langle 3, 2, 3 \\rangle $\\\\ 
        $ \\langle 3, 2, 4 \\rangle $\\\\ 
        $ \\langle 3, 3, 2 \\rangle $\\\\ 
        $ \\langle 3, 3, 3 \\rangle $\\\\ 
        $ \\langle 3, 3, 6 \\rangle $\\\\ 
        $ \\langle 3, 4, 2 \\rangle $\\\\ 
        $ \\langle 3, 4, 3 \\rangle $\\\\ 
        $ \\langle 3, 5, 3 \\rangle $\\\\ 
        $ \\langle 3, 6, 3 \\rangle $\\\\ 
        $ \\langle 4, 2, 2 \\rangle $\\\\ 
        $ \\langle 4, 2, 3 \\rangle $\\\\ 
        $ \\langle 4, 2, 4 \\rangle $\\\\ 
        $ \\langle 4, 3, 2 \\rangle $\\\\ 
        $ \\langle 4, 3, 3 \\rangle $\\\\ 
        $ \\langle 4, 4, 2 \\rangle $\\\\ 
        $ \\langle 5, 2, 2 \\rangle $\\\\ 
        $ \\langle 6, 3, 3 \\rangle $\\\\
        $ GEMM     $\\\\
    },
''' )
    write_line( myfile, 1, ']' )



    for fmm in fmm_list:
        if fmm == 'gemm':
            write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {{plotdata/model_{1}_gemm_1core.csv}};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
            continue
        #write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {plotdata/{1}_{2}_{3}_{4}.csv};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
        write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {{plotdata/model_{1}_{2}_{3}_{4}.csv}};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )


prefix       = 'model'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
fmm_level_list    = [ '1level', '2level' ]
alg_set_list      = [ 'abc', 'ab', 'naive' ]
#core_num_list     = [  '1core', '10core' ]
core_num_list     = [  '1core' ]
#fmm_list = [ 'blis','mkl','222','232','234','243','252','322','323','324','332','333','336','342','343','353','363','422','423','424','432','433','442','522','633' ]
fmm_list = [ '222','232','234','243','252','322','323','324','332','333','336','342','343','353','363','422','423','424','432','433','442','522','633', 'gemm']


for matrix_shape in matrix_shape_list:
    for fmm_level in fmm_level_list:
        for alg_set in alg_set_list:
            for core_num in core_num_list:
                filename = prefix + '_' + matrix_shape + '_' + fmm_level + '_' + alg_set + '_' + core_num + '.tex'
                myfile = open ( filename, 'w' )
                write_plot_script( myfile, prefix, matrix_shape, fmm_level, alg_set, core_num, fmm_list )




==> figures/gen_plot/gen_plot.py <==
def write_line(myfile, num_indent, code):
    ''' Write the line of code with num_indent number of indents. '''
    myfile.write(' ' * 4 * num_indent + code + '\n')

def write_break(myfile, num_breaks=1):
    ''' Write a break (new line) in the file myfile. '''
    myfile.write('\n' * num_breaks)

def write_plot_script( myfile, prefix, matrix_shape, fmm_level, alg_set, core_num, fmm_list ):

    if matrix_shape == 'square':
        title_label = 'm = k = n'
        x_label = 'm = k = n'
        xmax = 12000
    elif matrix_shape == 'rankk':
        title_label = 'm = n = 14400'
        x_label = 'k'
        xmax = 12000
    else: # fixk
        title_label = 'k = 1024'
        x_label = 'm = n'
        xmax = 12000

    if alg_set == 'abc': 
        alg_name = 'ABC'
    elif alg_set == 'ab':
        alg_name = 'AB'
    else: # naive
        alg_name = 'Naive'

    if core_num == '1core':
        core_num_name = '1 core'
        ymin = 20
        ymax = 34
        ytick_list = '5, 10, 15, 20, 25, 28.36, 30, 34'
    else: # 10core
        core_num_name = '10 core'
        ymin = 50
        ymax = 255
        ytick_list = '50, 100, 150, 200, 248'

    if fmm_level == '1level': 
        fmm_level_name = '1 level'
    else: # 2level
        fmm_level_name = '2 level'


    xtick_list = ','.join( [ str(tick) for tick in range(1000,xmax+1,1000) ] )
    #ytick_list = ','.join( [ str(tick) for tick in range(5, ymax+1,5) ] )

    write_line( myfile, 0, '\\begin{tikzpicture}[scale=0.9]' )
    write_line( myfile, 0, '\\begin{axis}[' )
    write_line( myfile, 1, 'title={$%s$, %s, %s, %s, \emph{actual}},' % ( title_label, fmm_level_name, alg_name, core_num_name ) )
    write_line( myfile, 1, 'xlabel={ $%s$ },' % ( x_label ) )
    #write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $) / \#core},' )
    write_line( myfile, 1, 'ylabel={\emph{Effective} GFLOPS ($ 2 \cdot  m \cdot  n \cdot k / time $)},' )
    write_line( myfile, 1, 'xmin=0,' )
    write_line( myfile, 1, 'xmax=%d,' % xmax )
    write_line( myfile, 1, 'ymin=%d,' % ymin )
    write_line( myfile, 1, 'ymax=%d,' % ymax )
    write_line( myfile, 1, 'xtick={%s},' % xtick_list )
    write_line( myfile, 1, 'ytick={%s},' % ytick_list )
    write_line( myfile, 1, 'scaled x ticks=false,' )
    write_line( myfile, 1, 'scaled x ticks=base 10:-3,' )
    write_line( myfile, 1, 'grid=major,' )
    write_line( myfile, 1, 'axis background/.style={fill=lightgray!20},' )
    write_line( myfile, 1, 'mark size=0.8pt,' )
    write_line( myfile, 1, 'cycle list name=jianyucolor,' )
    write_line( myfile, 1, 'restrict y to domain=1:inf,' )
    #if matrix_shape == 'rankk' and fmm_level == '1level' and ( alg_set == 'ab' or alg_set == 'naive' ):
    if matrix_shape == 'rankk' and fmm_level == '1level' and alg_set == 'ab' \
       or  matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' \
       or  matrix_shape == 'fixk' and fmm_level == '2level' and alg_set == 'ab' :

        if matrix_shape == 'rankk':
            myfile.write( \
'''\
    legend style={
        at={(0.99,0.01)},
        anchor=south east,
        legend columns=4,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.8, transform shape},
        %cells={anchor=west},
    },
''' )
        else:
            myfile.write( \
'''\
    legend style={
        at={(0.99,0.99)},
        anchor=north east,
        legend columns=4,
        font=\\tiny,
        rounded corners=1pt,
        nodes={scale=0.8, transform shape},
        %cells={anchor=west},
    },
''' )
        if not ( core_num == '10core' and matrix_shape == 'fixk' and fmm_level == '1level' and alg_set == 'ab' ):
            myfile.write( \
'''\
    legend entries = {
        $ \\langle 2, 2, 2 \\rangle $\\\\
        $ \\langle 2, 3, 2 \\rangle $\\\\ 
        $ \\langle 2, 3, 4 \\rangle $\\\\ 
        $ \\langle 2, 4, 3 \\rangle $\\\\ 
        $ \\langle 2, 5, 2 \\rangle $\\\\ 
        $ \\langle 3, 2, 2 \\rangle $\\\\ 
        $ \\langle 3, 2, 3 \\rangle $\\\\ 
        $ \\langle 3, 2, 4 \\rangle $\\\\ 
        $ \\langle 3, 3, 2 \\rangle $\\\\ 
        $ \\langle 3, 3, 3 \\rangle $\\\\ 
        $ \\langle 3, 3, 6 \\rangle $\\\\ 
        $ \\langle 3, 4, 2 \\rangle $\\\\ 
        $ \\langle 3, 4, 3 \\rangle $\\\\ 
        $ \\langle 3, 5, 3 \\rangle $\\\\ 
        $ \\langle 3, 6, 3 \\rangle $\\\\ 
        $ \\langle 4, 2, 2 \\rangle $\\\\ 
        $ \\langle 4, 2, 3 \\rangle $\\\\ 
        $ \\langle 4, 2, 4 \\rangle $\\\\ 
        $ \\langle 4, 3, 2 \\rangle $\\\\ 
        $ \\langle 4, 3, 3 \\rangle $\\\\ 
        $ \\langle 4, 4, 2 \\rangle $\\\\ 
        $ \\langle 5, 2, 2 \\rangle $\\\\ 
        $ \\langle 6, 3, 3 \\rangle $\\\\
        $ BLIS $\\\\
        $ MKL $\\\\
    },
''' )
    write_line( myfile, 1, ']' )

    for fmm in fmm_list:
        #write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {plotdata/{1}_{2}_{3}_{4}.csv};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
        write_line( myfile, 0, '\\addplot table[x=dim,y={0},col sep=comma] {{plotdata/{1}_{2}_{3}_{4}.csv}};'.format( fmm, matrix_shape, fmm_level, alg_set, core_num ) )
    write_line( myfile, 0, '\\end{axis}' )
    write_line( myfile, 0, '\\end{tikzpicture}' )


prefix       = 'my'
matrix_shape_list = [ 'square', 'rankk', 'fixk' ]
fmm_level_list    = [ '1level', '2level' ]
alg_set_list      = [ 'abc', 'ab', 'naive' ]
core_num_list     = [  '1core', '10core' ]
fmm_list = [ '222','232','234','243','252','322','323','324','332','333','336','342','343','353','363','422','423','424','432','433','442','522','633', 'blis','mkl' ]


for matrix_shape in matrix_shape_list:
    for fmm_level in fmm_level_list:
        for alg_set in alg_set_list:
            for core_num in core_num_list:
                filename = prefix + '_' + matrix_shape + '_' + fmm_level + '_' + alg_set + '_' + core_num + '.tex'
                myfile = open ( filename, 'w' )
                write_plot_script( myfile, prefix, matrix_shape, fmm_level, alg_set, core_num, fmm_list )




==> plotdata/sed_line.sh <==
#file=rankk_2level_abc_1core.txt
for file in *.txt
do
    #echo "];" >> "$file"
    #sed -i.bak "s/
/\r/g" "$file"
    #sed -i.bak "s/
/\r/g" "$file"
    #sed -i.bak "1s/^/dim 222	232	234	243	252	322	323	324	332	333	342	343	353	363	422	423	424	432	433	442	522	633\r/g" "$file"
    sed -i.bak2 's/r/\'$'\n/g' "$file"
done


==> plotdata/select_points.py <==


infile  = open ( 'square_2level_ab_1core.csv', 'r' )
outfile = open ( 'square_2level_ab_1core2.csv', 'w' )

counter = 0
for line in infile:
    #if ( counter == 0 ):
    #    outfile.write( line )
    #else:
    
    if ( counter % 3 == 0 ):
        outfile.write( line )
    counter += 1


